Auspicious tatami mat arrangements

An \emph{auspicious tatami mat arrangement} is a tiling of a rectilinear region with two types of tiles, $1 \times 2$ tiles (dimers) and $1 \times 1$ tiles (monomers). The tiles must cover the region and satisfy the constraint that no four corners of the tiles meet; such tilings are called \emph{tatami tilings}. The main focus of this paper is when the rectilinear region is a rectangle. We provide a structural characterization of rectangular tatami tilings and use it to prove that the tiling is completely determined by the tiles that are on its border. We prove that the number of tatami tilings of an $n \times n$ square with $n$ monomers is $n2^{n-1}$. We also show that, for fixed-height, the generating function for the number of tatami tilings of a rectangle is a rational function, and outline an algorithm that produces the generating function.

==> makeBigTable.py <==
import math
#Author Alejandro Erickson
#helps build the content of the big table in EJC1 tatami

def AOUT(A):
    A = [(" %d" % a if a>0 else"%d" % a ) for a in A]
    A1 = []
    A2 = []
    A3 = []
    A4 = []
    fl = int(math.floor(len(A)/4))+1
    cl = int(math.ceil(len(A)/4))
    for a in range(fl):
        A1.append(A[a])
        A4.append(A[len(A)-1 - a])

    if(len(A)%4 >1):
        A1.append(A[fl])
        A4.append(A[len(A)-1 - fl])
    
#    A1.reverse()
#    A4.reverse()

    for a in range(fl-2):
        A2.append(A[a+len(A1)])
        A3.append(A[len(A)-1 - a - len(A4)])

    if(len(A)%4 == 1 or len(A)%4 == 3):
        A3.append(A[fl-2 + len(A1)])

    A3.reverse();
    A2.reverse();
    s1 = ','.join(A1)
    s2 = ','.join(A2)
    s3 = ','.join(A3)
    s4 = ','.join(A4)
    print "\\begin{verbatim}"
    print s1
    print s4
    print s3
    print s2
    print "\\end{verbatim}"
#     print "\\texttt{" + s1 + "}"
#     print " "
#     print "\\texttt{" +s4 + "}"
#     print " "
#     print "\\texttt{" +s3 + "}"
#     print " "
#     print "\\texttt{" +s2 + "}"

def LOWAOUT(A):
    A = [("~%d" % a if a>0 else"%d" % a ) for a in A]
    A1 = []
    A2 = []
    fl = int(math.floor(len(A)/2))
    for a in range(fl):
        A1.append(A[a])
        A2.append(A[len(A)-1 - a])
    if(len(A)%2 == 1):
        A1.append(A[fl])
    s1 = ','.join(A1)
    s2 = ','.join(A2)
    print "\\texttt{" + s1 + "}"
    print " "
    print "\\texttt{" +s2 + "}"


#r=1
A=[1,-1,1	]
print A
#r=2
A=[1,-2,0,-2,1 ]
print A
#r=3
A=[1,-1,-2,0,-2,1,1     ]
print A
#r=4
#A=[-1,1,1,1,-1,7,-7,1,-1,-1,-1,1  ]
#r=5
#A=[-1,1,1,-1,3,-1,5,-2,-5,-1,-3,-1,-1,1,1]
#r=6
#A=[1,-1,-1,1,-1,-2,2,-10,9,-1,4,6,      4,-1,9,-10,2,-2,-1,1,-1,-1,1]
#r=7
#A=[ 1,-1,-3,3,4,-4,-9,7,6,-5,2,0,      2,5,6,-7,-9,4,4,-3,-3,1,1   ]


#r=8
A=[-1,1,1,-1,1,-1,1,3,-3,13,-12,0,0,-12,      6,-20,-6,2,-34,34,-2,6,20,-6,      12,0,0,12,-13,3,-3,-1,1,-1,1,-1,-1,1 ]
print "r=8"
AOUT(A)

#r=9
A=[-1,1,1,-1,1,-1,1,-1,5,-3,11,-8,-6,4,      -14,8,-20,2,-28,2,-24,10,24,2,28,2,20,8,      14,4,6,-8,-11,-3,-5,-1,-1,-1,-1,-1,-1,1,1]
print "r=9"
AOUT(A)

#r=10
A=[1,-1,-1,1,-1,1,-1,1,-1,-4,4,-16,15,1,-1,17,-17,33,-23,41,7,-2,66,-66,18,-18,-78,68,-120,68,-78,-18,18,-66,66,-2,7,41,-23,33,-17,17,-1,1,15,-16,4,-4,-1,1,-1,1,-1,1,-1,-1,1]
print "r=10"
AOUT(A)

#r = 11
A = [1,-1,-5,5,13,-13,-27,27,48,-48,-83,81,125,-120,-160,154,193,-185,-206,202,210,-199,-165,156,89,-83,-34,-34,83,89,-156,-165,199,210,-202,-206,185,193,-154,-160,120,125,-81,-83,48,48,-27,-27,13,13,-5,-5,1,1];
print "r=11"
AOUT(A)


